IdBench: Evaluating Semantic Representations of Identifier Names in Source Code

Identifier names convey useful information about the intended semantics of code. Name-based program analyses use this information, e.g., to detect bugs, to predict types, and to improve the readability of code. At the core of name-based analyses are semantic representations of identifiers, e.g., in the form of learned embeddings. The high-level goal of such a representation is to encode whether two identifiers, e.g., len and size, are semantically similar. Unfortunately, it is currently unclear to what extent semantic representations match the semantic relatedness and similarity perceived by developers. This paper presents IdBench, the first benchmark for evaluating semantic representations against a ground truth created from thousands of ratings by 500 software developers. We use IdBench to study state-of-the-art embedding techniques proposed for natural language, an embedding technique specifically designed for source code, and lexical string distance functions. Our results show that the effectiveness of semantic representations varies significantly and that the best available embeddings successfully represent semantic relatedness. On the downside, no existing technique provides a satisfactory representation of semantic similarities, among other reasons because identifiers with opposing meanings are incorrectly considered to be similar, which may lead to fatal mistakes, e.g., in a refactoring tool. Studying the strengths and weaknesses of the different techniques shows that they complement each other. As a first step toward exploiting this complementarity, we present an ensemble model that combines existing techniques and that clearly outperforms the best available semantic representation.

==> figures/frequency_plot.py <==
#!/usr/bin/python3

import matplotlib
import matplotlib.pyplot as plt
import numpy as np


labels = ["FT-\ncbow","FT-\nSG",  "w2v-\ncbow","w2v-\nSG", "Path-\nbased"]

related_low = [0.70,0.74,0.54,0.54,0.50]
related_high = [0.74,0.64,0.63,0.61,0.65]
related_all = [0.72,0.69,0.59,0.59,0.60]

similar_low = [0.39,0.40,0.25,0.28,0.20]
similar_high = [0.35,0.26,0.26,0.21,0.26]
similar_all = [0.39,0.3,0.23,0.20,0.21]

context_low = [0.43,0.30,0.24,0.28,0.20]
context_high = [0.29,0.29,0.24,0.18,0.33]
context_all = [0.32,0.24,0.22,0.17,0.26]


plt.rcParams.update({'font.size': 12})


def plot_correlations(ys_large, ys_medium, ys_small, out_file):
    x = np.arange(len(labels))  # the label locations
    width = 0.2  # the width of the bars

    fig, ax = plt.subplots()
    rects1 = ax.bar(x - width, ys_large, width, label='freq < 250')
    rects2 = ax.bar(x, ys_medium, width, label='freq > 250')
    rects3 = ax.bar(x + width, ys_small, width, label='all freq')

    ax.set_ylim([0.1, 0.75])
    ax.set_xlabel('Embedding Methods')
    ax.set_ylabel('Correlation with benchmark')
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.legend()

    fig.tight_layout()

    plt.savefig(out_file, format="pdf")


plot_correlations(related_low, related_high, related_all, "freq_correlations_related.pdf")
plot_correlations(similar_low, similar_high, similar_all, "freq_correlations_similar.pdf")
plot_correlations(context_low, context_high, context_all, "freq_correlations_context.pdf")

==> figures/plot_DeepBugs.py <==
#!/usr/bin/python3

import sys
from os import listdir
from os.path import isfile, join
import matplotlib.pyplot as plt
import numpy as np


bug_patterns = ["swappedArgs", "incorrectBinaryOperand", "incorrectBinaryOperator" ]
embeddings = ["emb100_FT-orig", "emb100_FT-counterfitted", "emb100_FT-counterfitted2"] # [ "FT-cbow", "FT-sg", "w2v-cbow", "w2v-sg", "path-based" ]


def extract_thresholds_and_f1(result_file):
    print(f"Reading {result_file}")
    thresholds = []
    precisions = []
    recalls = []
    f1s = []
    with open(result_file) as fp:
        line = fp.readline()
        while line:
            if line.startswith("Threshold: "):
                parts = line.split(" ")
                assert len(parts) == 17, f"Unexpected length {len(parts)}: {parts}"
                threshold = float(parts[1])
                recall = float(parts[9])
                precision = float(parts[13])
                f1 = (2*precision*recall)/(precision+recall)

                if threshold >= 0.5:
                    thresholds.append(threshold)
                    precisions.append(precision)
                    recalls.append(recall)
                    f1s.append(f1)
            line = fp.readline()
    print(f"Have read {result_file}")
    return thresholds, precisions, recalls, f1s


def plot_deepbugs_f1(result_dir, out_filename_prefix):
    result_files = [join(result_dir, f) for f in listdir(result_dir) if isfile(join(result_dir, f)) and f.startswith("results_") and f.endswith(".out")]
    for bug_pattern in bug_patterns:
        for embedding in embeddings:
            result_file = None
            for f in result_files:
                if bug_pattern in f and f"{embedding}.out" in f:
                    result_file = f
                    break
            if result_file is None:
                print(f"Warning: No result file found for {bug_pattern} and {embedding}")
                continue
            thresholds, precisions, recalls, f1s = extract_thresholds_and_f1(result_file)
            print(f"F1 scores for {bug_pattern} and {embedding}: {f1s}") # TODO RAD

            plt.plot(thresholds, f1s, label=embedding)
        
        plt.legend()
        plt.xlabel("Threshold for reporting bugs")
        plt.ylabel("F1 measure")
        plt.tight_layout()
        out_filename = f"{out_filename_prefix}_{bug_pattern}.png"
        plt.savefig(out_filename)
        plt.close()


if __name__ == "__main__":
    # argument: directory with result_xxx.out files

    result_dir = sys.argv[1]
    plot_deepbugs_f1(result_dir, "DeepBugs_f1")

==> figures/plot_correlations.py <==
#!/usr/bin/python3

import matplotlib
import matplotlib.pyplot as plt
import numpy as np


labels = ["LV", "NW","FT-\ncbow","FT-\nSG",  "w2v-\ncbow","w2v-\nSG", "Path-\nbased"]

related_large = [0.48,0.47,0.72,0.69,0.59,0.59,0.60]
related_medium = [0.47,0.46,0.73,0.71,0.63,0.62,0.58]
related_small = [0.47,0.48,0.72,0.72,0.62,0.59,0.53]

similar_large = [0.30,0.27,0.39,0.30,0.23,0.20,0.21]
similar_medium = [0.31,0.27,0.39,0.32,0.26,0.23,0.22]
similar_small = [0.31,0.30,0.37,0.33,0.25,0.21,0.23]

context_large = [0.24,0.23,0.32,0.24,0.22,0.17,0.26]
context_medium = [0.26,0.25,0.33,0.26,0.25,0.19,0.26]
context_small = [0.28,0.26,0.34,0.28,0.27,0.22,0.30]


plt.rcParams.update({'font.size': 17})


def plot_correlations(ys_large, ys_medium, ys_small, out_file):
    x = np.arange(len(labels))  # the label locations
    width = 0.2  # the width of the bars

    fig, ax = plt.subplots()
    rects1 = ax.bar(x - width, ys_large, width, label='Large bm.')
    rects2 = ax.bar(x, ys_medium, width, label='Medium bm.')
    rects3 = ax.bar(x + width, ys_small, width, label='Small bm.')

    ax.set_ylim([0.1, 0.75])
    ax.set_xlabel('Similarity functions')
    ax.set_ylabel('Correlation with benchmark')
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    
    #plt.legend(loc='upper center')
    plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left',
           ncol=2, mode="expand", borderaxespad=0.)

    fig.tight_layout()

    plt.savefig(out_file, format="pdf")


plot_correlations(related_large, related_medium, related_small, "correlations_related.pdf")
plot_correlations(similar_large, similar_medium, similar_small, "correlations_similar.pdf")
plot_correlations(context_large, context_medium, context_small, "correlations_context.pdf")



==> figures/plot_correlations_subsets.py <==
#!/usr/bin/python3

import matplotlib.pyplot as plt
import numpy as np


labels = ["LV", "NW", "FT-cbow", "FT-SG",
          "w2v-cbow", "w2v-SG", "Path-based"]

related_abbrev = [-0.29, -0.47, 0.28, 0.06, 0.11, -0.03, -0.42]
related_add_subtoken = [0.33, 0.35, 0.68, 0.53, 0.40, 0.50, 0.20]
related_opposites = [0.36, 0.11, 0.80, 0.62, 0.89, 0.74, 0.21]
related_tokenization = [0.23, 0.08, 0.78, 0.65, 0.65, 0.72, 0.52]
related_synonyms = [0.17, 0.11, 0.33, 0.27, 0.15, 0.06, 0.02]

similar_abbrev = [-0.60, -0.68, -0.02, -0.18, 0.10, 0.00, -0.50]
similar_add_subtoken = [0.13, 0.00, 0.34, 0.19, 0.06, 0.07, 0.01]
similar_opposites = [-0.65, -0.46, -0.67, -0.80, -0.48, -0.26, 0.44]
similar_tokenization = [0.19, -0.17, 0.44, 0.32, 0.29, 0.31, 0.34]
similar_synonyms = [0.12, 0.07, 0.04, 0.01, -0.14, 0.01, -0.02]

context_abbrev = [-0.18, -0.23, -0.41, -0.49, 0.08, -0.10, -0.20]
context_add_subtoken = [0.08, -0.03, 0.35, 0.06, -0.19, -0.02, 0.68]
context_opposites = [-0.04, -0.10, 0.16, 0.34, 0.73, 0.85, 0.44]
context_tokenization = [0.40, 0.10, 0.51, 0.26, 0.16, 0.27, 0.18]
context_synonyms = [0.02, 0.01, -0.4, -0.38, -0.3, -0.3, -0.02]

plt.rcParams.update({'font.size': 12})


def plot_correlations(out_file):
    x = np.arange(len(labels))  # the label locations
    width = 0.6  # the width of the bars

    fig, ax = plt.subplots(5, 3, figsize=(6, 8))

    def subplot(ax, ys, x_labels=False, y_labels=False, y_label="", title=None):
        ax.bar(x, ys, width, color="green")
        plt.setp(ax.xaxis.get_majorticklabels(), rotation=90)

        if title is not None:
            ax.set_title(title, fontsize=12)

        if x_labels:
            ax.set_xticks(x)
            ax.set_xticklabels(labels)
        else:
            ax.set_xticks([])
            ax.set_xticklabels("")

        ax.set_ylim([-0.9, 0.9])
        if y_labels:
            ax.set_ylabel(y_label)
        else:
            ax.set_yticks([])
            ax.set_yticklabels("")

    subplot(ax[0, 0], related_abbrev, y_labels=True,
            y_label="Abbrevia-\n tions", title="Relatedness")
    subplot(ax[1, 0], related_opposites, y_labels=True, y_label="Opposites")
    subplot(ax[2, 0], related_opposites, y_labels=True, y_label="Synonyms")
    subplot(ax[3, 0], related_add_subtoken,
            y_labels=True, y_label="Added\n subtoken")
    subplot(ax[4, 0], related_tokenization, x_labels=True,
            y_labels=True, y_label="Tricky\n tokenization")

    subplot(ax[0, 1], similar_abbrev, title="Similarity")
    subplot(ax[1, 1], similar_opposites)
    subplot(ax[2, 1], similar_synonyms)
    subplot(ax[3, 1], similar_add_subtoken)
    subplot(ax[4, 1], similar_tokenization, x_labels=True)
    
    subplot(ax[0, 2], context_abbrev, title="Contextual similarity")
    subplot(ax[1, 2], context_opposites)
    subplot(ax[2, 2], context_synonyms)
    subplot(ax[3, 2], context_add_subtoken)
    subplot(ax[4, 2], context_tokenization, x_labels=True)

    fig.tight_layout()

    plt.savefig(out_file, format="pdf")


plot_correlations("subsets.pdf")


==> paper-embedding-benchmark/figures/frequency_plot.py <==
#!/usr/bin/python3

import matplotlib
import matplotlib.pyplot as plt
import numpy as np


labels = ["FT-\ncbow","FT-\nSG",  "w2v-\ncbow","w2v-\nSG", "Path-\nbased"]

related_low = [0.70,0.74,0.54,0.54,0.50]
related_high = [0.74,0.64,0.63,0.61,0.65]
related_all = [0.72,0.69,0.59,0.59,0.60]

similar_low = [0.39,0.40,0.25,0.28,0.20]
similar_high = [0.35,0.26,0.26,0.21,0.26]
similar_all = [0.39,0.3,0.23,0.20,0.21]

context_low = [0.43,0.30,0.24,0.28,0.20]
context_high = [0.29,0.29,0.24,0.18,0.33]
context_all = [0.32,0.24,0.22,0.17,0.26]


plt.rcParams.update({'font.size': 12})


def plot_correlations(ys_large, ys_medium, ys_small, out_file):
    x = np.arange(len(labels))  # the label locations
    width = 0.2  # the width of the bars

    fig, ax = plt.subplots()
    rects1 = ax.bar(x - width, ys_large, width, label='freq < 250')
    rects2 = ax.bar(x, ys_medium, width, label='freq > 250')
    rects3 = ax.bar(x + width, ys_small, width, label='all freq')

    ax.set_ylim([0.1, 0.75])
    ax.set_xlabel('Embedding Methods')
    ax.set_ylabel('Correlation with benchmark')
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.legend()

    fig.tight_layout()

    plt.savefig(out_file, format="pdf")


plot_correlations(related_low, related_high, related_all, "freq_correlations_related.pdf")
plot_correlations(similar_low, similar_high, similar_all, "freq_correlations_similar.pdf")
plot_correlations(context_low, context_high, context_all, "freq_correlations_context.pdf")

==> paper-embedding-benchmark/figures/plot_DeepBugs.py <==
#!/usr/bin/python3

import sys
from os import listdir
from os.path import isfile, join
import matplotlib.pyplot as plt
import numpy as np


bug_patterns = ["swappedArgs", "incorrectBinaryOperand", "incorrectBinaryOperator" ]
embeddings = ["emb100_FT-orig", "emb100_FT-counterfitted", "emb100_FT-counterfitted2"] # [ "FT-cbow", "FT-sg", "w2v-cbow", "w2v-sg", "path-based" ]


def extract_thresholds_and_f1(result_file):
    print(f"Reading {result_file}")
    thresholds = []
    precisions = []
    recalls = []
    f1s = []
    with open(result_file) as fp:
        line = fp.readline()
        while line:
            if line.startswith("Threshold: "):
                parts = line.split(" ")
                assert len(parts) == 17, f"Unexpected length {len(parts)}: {parts}"
                threshold = float(parts[1])
                recall = float(parts[9])
                precision = float(parts[13])
                f1 = (2*precision*recall)/(precision+recall)

                if threshold >= 0.5:
                    thresholds.append(threshold)
                    precisions.append(precision)
                    recalls.append(recall)
                    f1s.append(f1)
            line = fp.readline()
    print(f"Have read {result_file}")
    return thresholds, precisions, recalls, f1s


def plot_deepbugs_f1(result_dir, out_filename_prefix):
    result_files = [join(result_dir, f) for f in listdir(result_dir) if isfile(join(result_dir, f)) and f.startswith("results_") and f.endswith(".out")]
    for bug_pattern in bug_patterns:
        for embedding in embeddings:
            result_file = None
            for f in result_files:
                if bug_pattern in f and f"{embedding}.out" in f:
                    result_file = f
                    break
            if result_file is None:
                print(f"Warning: No result file found for {bug_pattern} and {embedding}")
                continue
            thresholds, precisions, recalls, f1s = extract_thresholds_and_f1(result_file)
            print(f"F1 scores for {bug_pattern} and {embedding}: {f1s}") # TODO RAD

            plt.plot(thresholds, f1s, label=embedding)
        
        plt.legend()
        plt.xlabel("Threshold for reporting bugs")
        plt.ylabel("F1 measure")
        plt.tight_layout()
        out_filename = f"{out_filename_prefix}_{bug_pattern}.png"
        plt.savefig(out_filename)
        plt.close()


if __name__ == "__main__":
    # argument: directory with result_xxx.out files

    result_dir = sys.argv[1]
    plot_deepbugs_f1(result_dir, "DeepBugs_f1")

==> paper-embedding-benchmark/figures/plot_correlations.py <==
#!/usr/bin/python3

import matplotlib
import matplotlib.pyplot as plt
import numpy as np


labels = ["LV", "NW","FT-\ncbow","FT-\nSG",  "w2v-\ncbow","w2v-\nSG", "Path-\nbased"]

related_large = [0.48,0.47,0.72,0.69,0.59,0.59,0.60]
related_medium = [0.47,0.46,0.73,0.71,0.63,0.62,0.58]
related_small = [0.47,0.48,0.72,0.72,0.62,0.59,0.53]

similar_large = [0.30,0.27,0.39,0.30,0.23,0.20,0.21]
similar_medium = [0.31,0.27,0.39,0.32,0.26,0.23,0.22]
similar_small = [0.31,0.30,0.37,0.33,0.25,0.21,0.23]

context_large = [0.24,0.23,0.32,0.24,0.22,0.17,0.26]
context_medium = [0.26,0.25,0.33,0.26,0.25,0.19,0.26]
context_small = [0.28,0.26,0.34,0.28,0.27,0.22,0.30]


plt.rcParams.update({'font.size': 17})


def plot_correlations(ys_large, ys_medium, ys_small, out_file):
    x = np.arange(len(labels))  # the label locations
    width = 0.2  # the width of the bars

    fig, ax = plt.subplots()
    rects1 = ax.bar(x - width, ys_large, width, label='Large bm.')
    rects2 = ax.bar(x, ys_medium, width, label='Medium bm.')
    rects3 = ax.bar(x + width, ys_small, width, label='Small bm.')

    ax.set_ylim([0.1, 0.75])
    ax.set_xlabel('Similarity functions')
    ax.set_ylabel('Correlation with benchmark')
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    
    #plt.legend(loc='upper center')
    plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left',
           ncol=2, mode="expand", borderaxespad=0.)

    fig.tight_layout()

    plt.savefig(out_file, format="pdf")


plot_correlations(related_large, related_medium, related_small, "correlations_related.pdf")
plot_correlations(similar_large, similar_medium, similar_small, "correlations_similar.pdf")
plot_correlations(context_large, context_medium, context_small, "correlations_context.pdf")



==> paper-embedding-benchmark/figures/plot_correlations_subsets.py <==
#!/usr/bin/python3

import matplotlib.pyplot as plt
import numpy as np


labels = ["LV", "NW", "FT-cbow", "FT-SG",
          "w2v-cbow", "w2v-SG", "Path-based"]

related_abbrev = [-0.29, -0.47, 0.28, 0.06, 0.11, -0.03, -0.42]
related_add_subtoken = [0.33, 0.35, 0.68, 0.53, 0.40, 0.50, 0.20]
related_opposites = [0.36, 0.11, 0.80, 0.62, 0.89, 0.74, 0.21]
related_tokenization = [0.23, 0.08, 0.78, 0.65, 0.65, 0.72, 0.52]
related_synonyms = [0.17, 0.11, 0.33, 0.27, 0.15, 0.06, 0.02]

similar_abbrev = [-0.60, -0.68, -0.02, -0.18, 0.10, 0.00, -0.50]
similar_add_subtoken = [0.13, 0.00, 0.34, 0.19, 0.06, 0.07, 0.01]
similar_opposites = [-0.65, -0.46, -0.67, -0.80, -0.48, -0.26, 0.44]
similar_tokenization = [0.19, -0.17, 0.44, 0.32, 0.29, 0.31, 0.34]
similar_synonyms = [0.12, 0.07, 0.04, 0.01, -0.14, 0.01, -0.02]

context_abbrev = [-0.18, -0.23, -0.41, -0.49, 0.08, -0.10, -0.20]
context_add_subtoken = [0.08, -0.03, 0.35, 0.06, -0.19, -0.02, 0.68]
context_opposites = [-0.04, -0.10, 0.16, 0.34, 0.73, 0.85, 0.44]
context_tokenization = [0.40, 0.10, 0.51, 0.26, 0.16, 0.27, 0.18]
context_synonyms = [0.02, 0.01, -0.4, -0.38, -0.3, -0.3, -0.02]

plt.rcParams.update({'font.size': 12})


def plot_correlations(out_file):
    x = np.arange(len(labels))  # the label locations
    width = 0.6  # the width of the bars

    fig, ax = plt.subplots(5, 3, figsize=(6, 8))

    def subplot(ax, ys, x_labels=False, y_labels=False, y_label="", title=None):
        ax.bar(x, ys, width, color="green")
        plt.setp(ax.xaxis.get_majorticklabels(), rotation=90)

        if title is not None:
            ax.set_title(title, fontsize=12)

        if x_labels:
            ax.set_xticks(x)
            ax.set_xticklabels(labels)
        else:
            ax.set_xticks([])
            ax.set_xticklabels("")

        ax.set_ylim([-0.9, 0.9])
        if y_labels:
            ax.set_ylabel(y_label)
        else:
            ax.set_yticks([])
            ax.set_yticklabels("")

    subplot(ax[0, 0], related_abbrev, y_labels=True,
            y_label="Abbrevia-\n tions", title="Relatedness")
    subplot(ax[1, 0], related_opposites, y_labels=True, y_label="Opposites")
    subplot(ax[2, 0], related_opposites, y_labels=True, y_label="Synonyms")
    subplot(ax[3, 0], related_add_subtoken,
            y_labels=True, y_label="Added\n subtoken")
    subplot(ax[4, 0], related_tokenization, x_labels=True,
            y_labels=True, y_label="Tricky\n tokenization")

    subplot(ax[0, 1], similar_abbrev, title="Similarity")
    subplot(ax[1, 1], similar_opposites)
    subplot(ax[2, 1], similar_synonyms)
    subplot(ax[3, 1], similar_add_subtoken)
    subplot(ax[4, 1], similar_tokenization, x_labels=True)
    
    subplot(ax[0, 2], context_abbrev, title="Contextual similarity")
    subplot(ax[1, 2], context_opposites)
    subplot(ax[2, 2], context_synonyms)
    subplot(ax[3, 2], context_add_subtoken)
    subplot(ax[4, 2], context_tokenization, x_labels=True)

    fig.tight_layout()

    plt.savefig(out_file, format="pdf")


plot_correlations("subsets.pdf")


==> paper-embedding-benchmark/surveyExample.js <==
Opentip./*#\HL#*/____/*#\HLoff#*/ = [ "top", "topRight",
    "right", "bottomRight", "bottom",
    "bottomLeft", "left", "topLeft"];
Opentip.position = {};
_ref = Opentip./*#\HL#*/____/*#\HLoff#*/;
